A Sharp Free Surface Finite Volume Method Applied to Gravity Wave Flows

This paper presents a sharp free surface method for fully nonlinear flow of two immiscible phases for wave propagation problems in the Finite Volume framework. The method resolves a sharp interface between two phases by combining the geometric reconstruction Volume-of-Fluid scheme isoAdvector for accurate advection of the free surface with the Ghost Fluid Method for the consistent treatment of density and pressure gradient discontinuities at the free surface. The method uses a compact computational stencil irrespective of cell shape and is formally second-order accurate in time and space. The primary focus of this work is to present the combined method and verify and validate it for wave-related problems in ocean sciences, marine and coastal engineering, by considering the following test cases: i) wave propagation of a two-dimensional wave with moderate steepness, ii) green water (water-on-deck) simulations for a ship model with violent free surface flow patterns. The method is implemented in OpenFOAM, an open source software for Computational Fluid Dynamics.

==> images/isoAdvector/FIIL.m <==
function FIIL

set(groot,'defaultLineLineWidth',2)
set(groot,'defaultQuiverLineWidth',2)
set(groot,'defaultAxesFontSize',12)
set(groot,'defaultFigureColor','w')

clear
t = 0;
dt = 1;
N = 5;
beta = 2*pi*[1:N]/N;
r = 1;

rfac = 0.02;
x = r*cos(beta) + rfac*rand(1, N);
y = r*sin(beta) + rfac*rand(1, N);
z = 0*x;
x = [x, x(1)];
y = [y, y(1)];
z = [z, z(1)];

xf = [0 0 0];
%xf = [0 0 0];
nf = [0 0 1]; %Should really be calculated

xs = [0 0 0];
ns = [.2 .4 0];
ns = ns/norm(ns);
Us = ns;

figure(1); clf
plot3(x,y,z,'.-k')
hold on
quiver3(xs(1),xs(2),xs(3),ns(1),ns(2),ns(3),'k')
plot3([x; 0*x + xf(1)], [y; 0*y + xf(2)], [z; 0*z + xf(3)],'k-.','linewidth',1)
axis equal
axis image
%axis([-1 1 -1 1 -1 1])
view(2)
axis off

X = [x' y' z'];
%Xs = repmat(xs,length(x),1);
tn = t + sum((X - xs).*ns,2)./sum(Us.*ns)

nsproj = ns - dot(ns,nf)*nf;
nsproj = nsproj/norm(nsproj);
xpproj = xs + (X - xs)*nsproj'*nsproj;
cutdir = cross(nf, ns);
cutdir = cutdir/norm(cutdir);
x1 = xpproj + cutdir;
x2 = xpproj - cutdir;
plot3([x1(:,1) x2(:,1)]',[x1(:,2) x2(:,2)]',[x1(:,3) x2(:,3)]','--')

tf = t + sum((xf - xs).*ns)./sum(Us.*ns)

for n = 1:length(x)-1
    Xn = [X(n,:); X(n + 1,:); xf];
    Tn = [tn(n) tn(n + 1) tf];
    [Tsort,I] = sort(Tn);
    Xsort = Xn(I,:);
    x1 = Xsort(1,:);
    x21 = Xsort(2,:) - x1;
    x31 = Xsort(3,:) - x1;
    x41 = dot(x21,ns)/dot(x31,ns)*x31;
    A(n) = 0.5*norm(cross(x31,x21));
    K1(n) = 0.5*norm(cross(x41,x21))/A(n);
%    K1(n) = 0.5*norm(cross(x41,x21));

    x3 = Xsort(3,:);
    x23 = Xsort(2,:) - x3;
    x43 = x41 + x1 - x3;
    K2(n) = 0.5*norm(cross(x43,x23))/A(n);    
%    K2(n) = 0.5*norm(cross(x43,x23));    
    
    T(n,:) = Tsort;
end

% We want to plot a+(tau) for the whole polygon.
% Each triangle contributes in a certain time range

tau = min(tn) + [-50:1050]/1000*(max(tn) - min(tn));
ap = alphaplus(tau, K1, K2, T, A);

figure(2);
plot(tau, ap, '.-')
hold on
tpp = tn(1:end-1);
app = interp1(tau,ap,tpp);
plot([tpp tpp]',[0*app 0*app+1]','--')
xlabel('\tau','fontsize',16)
ylabel('\alpha^{+}(\tau)','fontsize',16)

saveas(1,'FIIL.eps','epsc')
saveas(2,'alphaplus.eps','epsc')

end

function a = alphaplus(tau, K1, K2, T, A)

a = 0*tau;
for n = 1:length(K1)
    an = 0*tau;
    an(tau >= T(n,3)) = 1;
    i1 = find(tau > T(n,1) & tau < T(n,2));
    an(i1) = K1(n)*(tau(i1) - T(n,1)).^2/(T(n,2) - T(n,1)).^2;
    i2 = find(tau > T(n,2) & tau < T(n,3));
    an(i2) = K1(n) + K2(n) - K2(n)*(1 - (tau(i2) - T(n,2))/(T(n,3) - T(n,2))).^2;
    a = a + A(n)*an;
end
a = a/sum(A);

end

==> packagesAndStyles/tex/doc/latex/media9/files/malte.js <==
crank=this.scene.nodes.getByName("manivelle-1-1");
cross=this.scene.nodes.getByName("croix-1-1");

function cntrClockWise(){dir=1; speed=lastspeed;}
function pause(){if(speed)lastspeed=speed; speed=0;}
function clockWise(){dir=-1; speed=lastspeed;}
function scaleSpeed(s){lastspeed*=s; if(speed) speed=lastspeed;}
function origSpeed(){lastspeed=1; if(speed) speed=lastspeed;}

Ocrank=new Vector3(-0.025, 0, 0);
Ocross=new Vector3(0.025, 0, 0);

axeZ=new Vector3(0,0,1);
mx4x4=new Matrix4x4();

var omega0=Math.PI; // init. angular frequency (half turn per second)
var dir=1;          // init. direction
var speed=0;        // speed multiplier
var lastspeed=1;
var alpha=0;

timeEvHnd=new TimeEventHandler();
timeEvHnd.onEvent=function(event) {
  var dalpha=dir*speed*omega0*event.deltaTime;
  if (dalpha!=0){
    mx4x4.setIdentity();
    mx4x4.rotateAboutLineInPlace(alpha,Ocrank,axeZ);
    crank.transform.set(mx4x4);
    with (Math){
      if (alpha<3*PI/2) beta=0;
      else beta=-atan(sin(alpha+PI/4)/(sqrt(2)-cos(alpha+PI/4)))+PI/4;
    }
    mx4x4.setIdentity();
    mx4x4.rotateAboutLineInPlace(beta,Ocross,axeZ);
    cross.transform.set(mx4x4);
    alpha+=dalpha+2*Math.PI;
    alpha%=2*Math.PI;
    scene.update();
  }
}

runtime.addEventHandler(timeEvHnd);

